Reconstructing the Gravitational Waveform from Its Probe Limit

Gravitational observables for binary systems exhibit a simple polynomial dependence on the masses $m_1$, $m_2$ of the two scattering objects when they are written in terms of the appropriate kinematic variables in the post-Minkowskian (PM) regime. We point out that this property, combined with particle interchange symmetry, allows one to reconstruct the leading and subleading PM waveforms from their probe limit, $m_1 \gg m_2$. As an application, focusing on their re-expansion in the small-velocity or post-Newtonian (PN) regime, we calculate the probe-limit waveforms up to 10PN, and then exploit this observation to deduce from them the waveforms for generic masses in the center-of-mass frame up to 5PN. To this end, we employ both the amplitude-based waveform integrands and the tail formula. This combined approach simplifies substantially the PN expansion of the full subleading PM waveform.

==> anc/anc-wf10PNprobe5PNcm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18755,        503]
NotebookOptionsPosition[     15986,        460]
NotebookOutlinePosition[     16382,        476]
CellTagsIndexPosition[     16339,        473]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"NotebookSave", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quit", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.946801377762647*^9, 3.946801387360987*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"7643a5c5-9832-43f4-bc35-bd08fc7ca9e5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "denote", " ", "by", " ", "\[Rho]", " ", "the", " ", "mass", 
    " ", "ratio", " ", "defined", " ", "by", " ", "\[Rho]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"m2", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "+", "m2"}], ")"}], ".", " ", "This"}]}], " ", "is", 
     " ", "related", " ", "to", " ", "the", " ", "symmetric", " ", "mass", 
     " ", "ratio", " ", "by", " ", "\[Nu]"}], "=", 
    RowBox[{"\[Rho]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Rho]"}], ")"}], "."}]}]}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.947046557383607*^9, 
  3.947046595742366*^9}},ExpressionUUID->"d29659fe-7d11-4615-9314-\
184aecd8bf4d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"pinf", "=", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], " ", "with", " ", 
      "\[Sigma]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["v", "1"], "\[CenterDot]", 
        SubscriptBox["v", "2"]}], " ", "and", " ", "y"}], "=", 
      SuperscriptBox["e", "i\[Theta]"]}]}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["e", "i\[Phi]"], " ", "while", " ", "u"}], "=", 
     RowBox[{"\[Omega]", " ", 
      RowBox[{"b", "/", "pinf"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.947082942296341*^9, 3.947083017801668*^9}, {
  3.972362871990728*^9, 3.97236288954047*^9}, {3.972363867597335*^9, 
  3.9723638703837967`*^9}},ExpressionUUID->"1f836790-f22e-4b96-a7f6-\
da907f662034"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "results", " ", "are", " ", "saved", " ", "for", " ", "the"}], 
   " ", "-", " ", 
   RowBox[{"polarization", ".", " ", "The"}], " ", "+", " ", 
   RowBox[{
   "polarization", " ", "can", " ", "be", " ", "obtained", " ", "by", " ", 
    "applying", " ", "the", " ", "following", " ", 
    RowBox[{"substitution", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.947047004015902*^9, 
  3.947047032036443*^9}},ExpressionUUID->"79db02a1-051e-4b98-a501-\
69d675d51164"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plusminusyz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "->", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{"z", "->", 
      RowBox[{"-", "z"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.944486451806299*^9, 3.944486457831353*^9}},
 CellLabel->
  "In[973]:=",ExpressionUUID->"6a5b20f0-7e25-4b3c-8497-f06a49e02b31"],

Cell[CellGroupData[{

Cell["Loading", "Subsection",
 CellChangeTimes->{{3.946800644159528*^9, 
  3.946800644893033*^9}},ExpressionUUID->"a07dd88d-a1b1-452c-b3fc-\
a8115ceac6e1"],

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf", "=", 
   RowBox[{"Import", "[", "\"\<wf10PNprobe5PNcm.m\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.946798422972673*^9, 3.946798445212198*^9}, {
  3.947033096650655*^9, 3.947033178427147*^9}},
 CellLabel->
  "In[974]:=",ExpressionUUID->"dee600a3-8c7f-4aac-b5b9-b02c119151bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"wf", "[", 
     RowBox[{"[", 
      RowBox[{"i1", ",", "i2", ",", "i3"}], "]"}], "]"}], " ", 
    RowBox[{"notation", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"i1", "=", 
     RowBox[{
     "1", " ", "for", " ", "the", " ", "waveform", " ", "in", " ", "the", " ",
       "probe", " ", "limit"}]}], ",", " ", 
    RowBox[{
     RowBox[{"i1", "=", 
      RowBox[{
       RowBox[{
       "2", " ", "for", " ", "waveform", " ", "in", " ", "the", " ", 
        "center"}], "-", "of", "-", 
       RowBox[{
       "mass", " ", "fame", " ", "with", " ", "generic", " ", "masses"}]}]}], 
     ";", " ", "\[IndentingNewLine]", 
     RowBox[{"i2", "=", 
      RowBox[{"1", " ", "for", " ", "A0"}]}]}], ",", " ", 
    RowBox[{"i2", "=", 
     RowBox[{"2", " ", "for", " ", "B1E"}]}], ",", " ", 
    RowBox[{
     RowBox[{"i2", "=", 
      RowBox[{"3", " ", "for", " ", "Creg"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"i3", "=", 
      RowBox[{
       RowBox[{"2", "n"}], "+", 
       RowBox[{
       "1", " ", "for", " ", "the", " ", "relative", " ", "nPN", " ", 
        RowBox[{"correction", "."}]}]}]}]}]}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9467990117076*^9, 3.946799100302878*^9}, {
  3.94679919289272*^9, 3.94679920848123*^9}, {3.946799763599731*^9, 
  3.946799775527594*^9}, {3.94679995292027*^9, 3.94679997368995*^9}, {
  3.962080148902683*^9, 3.962080156789868*^9}, {3.970808586769507*^9, 
  3.970808587052558*^9}, {3.972363372792553*^9, 
  3.972363432608427*^9}},ExpressionUUID->"1e9fc6fa-dbfc-4da4-9916-\
93b5e5e738a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "An", " ", "overall", " ", "G", " ", "m1", " ", "m2", " ", "is", " ", 
    "omitted", " ", "for", " ", "A0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"An", " ", "overall", " ", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{"m1", "+", "m2"}], ")"}]}], "b"], ")"}], 
    RowBox[{"(", 
     RowBox[{"G", " ", "m1", " ", "m2"}], ")"}], " ", "is", " ", "omitted", 
    " ", "for", " ", "B1E", " ", "and", " ", "Creg"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.946799980616199*^9, 3.946800049495307*^9}, {
  3.946800163703796*^9, 3.9468001689912*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4db0969a-39d8-417f-a108-868ecde9994d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using", "Subsection",
 CellChangeTimes->{{3.9723633078546963`*^9, 
  3.97236330822596*^9}},ExpressionUUID->"b8c2cb62-12ae-41c4-be28-\
860f6fa4fdaa"],

Cell["Check of the leading-order tail formula:", "Text",
 CellChangeTimes->{{3.972362503220572*^9, 
  3.972362512492354*^9}},ExpressionUUID->"55065a86-46a1-4c63-a027-\
f679e575c58e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "I", " ", "u", " ", "pinf", 
     FractionBox["11", "12"], " ", 
     RowBox[{
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "I", " ", "u", " ", "pinf", 
     FractionBox["11", "12"], 
     RowBox[{
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "/", 
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}]}]}]}], "}"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.946798447651476*^9, 3.94679845082043*^9}, {
  3.946799298227497*^9, 3.946799301549361*^9}, {3.946799346597866*^9, 
  3.946799421159188*^9}, {3.947047234939548*^9, 3.947047252167495*^9}, {
  3.947047607956622*^9, 3.947047623828844*^9}},
 CellLabel->
  "In[976]:=",ExpressionUUID->"2b22cb8e-c67a-432e-98db-69aaedc91c8b"],

Cell["\<\
Consistency check between center-of-mass results and probe limit:\
\>", "Text",
 CellChangeTimes->{{3.972362516849711*^9, 3.972362550973064*^9}, {
  3.972362731555048*^9, 
  3.972362739183386*^9}},ExpressionUUID->"ff5fbe4d-6666-4edc-95f6-\
a30342626402"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}], "-", 
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}]}], "/.", 
     RowBox[{"\[Rho]", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"oPN", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}], "-", 
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}]}], "/.", 
     RowBox[{"\[Rho]", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"oPN", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}], "-", 
      RowBox[{"wf", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"1", "+", "oPN"}]}], "]"}], "]"}]}], "/.", 
     RowBox[{"\[Rho]", "->", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"oPN", ",", "0", ",", "7"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.946799128432873*^9, 3.946799132309383*^9}, {
  3.9467991761787777`*^9, 3.946799180567107*^9}, {3.946799210681754*^9, 
  3.946799276235033*^9}, {3.946799555890783*^9, 3.946799564435737*^9}},
 CellLabel->
  "In[977]:=",ExpressionUUID->"7b328957-f768-434e-a07b-b30924221c02"],

Cell["Tree-level waveform at 1PN in the rest frame:", "Text",
 CellChangeTimes->{{3.9723625758910413`*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972363285511465*^9, 
  3.9723632874333897`*^9}},ExpressionUUID->"5ae3f34d-8325-47d7-8dfb-\
81b4f585cd4c"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", "1", ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.972362595681077*^9, 3.972362633058425*^9}, {
  3.972363291223169*^9, 3.9723632967711577`*^9}},
 CellLabel->
  "In[980]:=",ExpressionUUID->"6872a89b-e2f6-4dc2-a367-8e6dbf4dfac9"],

Cell["Tree-level waveform at 1PN in the center-of-mass frame:", "Text",
 CellChangeTimes->{{3.9723625758910413`*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972363321813074*^9, 
  3.972363322782577*^9}},ExpressionUUID->"3e10bd29-00a7-48ad-aa43-\
95096caa489f"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "1", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", "1", ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.972362595681077*^9, 3.972362633058425*^9}, {
  3.972363298895241*^9, 3.972363299669197*^9}},
 CellLabel->
  "In[981]:=",ExpressionUUID->"c3f799ae-6f1c-410c-bb03-20ddb10a01be"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["B", "~"], 
    RowBox[{"1", "E"}]], TraditionalForm]],ExpressionUUID->
  "a3a417c7-c8ac-40e4-9c2d-822c7adc9809"],
 " contribution at relative 10PN in the probe limit:"
}], "Text",
 CellChangeTimes->{{3.9723625758910413`*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972362662008203*^9, 
  3.972362715236367*^9}, {3.9723627800534353`*^9, 3.972362780906729*^9}, {
  3.972363158431787*^9, 3.972363167713358*^9}, {3.972363338126131*^9, 
  3.972363341166954*^9}},ExpressionUUID->"d7350cbc-f486-49e8-92d7-\
5286ee820e2e"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", "9", ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.972362595681077*^9, 3.972362633058425*^9}, {
  3.972362746154972*^9, 3.972362798650924*^9}, {3.972363191058734*^9, 
  3.972363202750133*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"a491b58b-f187-47a6-8e0b-350be4723c23"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["B", "~"], 
    RowBox[{"1", "E"}]], TraditionalForm]],ExpressionUUID->
  "30b1f0a6-1ca5-4214-9f78-72c0f901b208"],
 " contribution at relative 4PN in the center-of-mass frame for generic \
masses:"
}], "Text",
 CellChangeTimes->{{3.9723625758910413`*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972362662008203*^9, 
  3.972362715236367*^9}, {3.9723627800534353`*^9, 3.972362780906729*^9}, {
  3.972363158431787*^9, 3.972363167713358*^9}, {3.972363257771082*^9, 
  3.9723632621809*^9}, {3.972363348005012*^9, 
  3.97236335164394*^9}},ExpressionUUID->"3a1c0cea-be9e-471c-94ee-\
82d1710644e5"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "2", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", "4", ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.972362595681077*^9, 3.972362633058425*^9}, {
  3.972362746154972*^9, 3.972362798650924*^9}, {3.972363191058734*^9, 
  3.972363202750133*^9}, {3.972363251415858*^9, 3.972363269434238*^9}},
 CellLabel->
  "In[983]:=",ExpressionUUID->"a2bcf695-08bd-472e-ad81-8b64c6f7b51a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["C", "~"], 
    RowBox[{"(", "reg", ")"}]], TraditionalForm]],ExpressionUUID->
  "cbd1e3c1-b189-4c5f-8f28-c161b909c199"],
 " contribution at relative 10PN in the probe limit:"
}], "Text",
 CellChangeTimes->{{3.972362575891041*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972362662008203*^9, 
  3.972362715236367*^9}, {3.9723627800534353`*^9, 3.972362780906729*^9}, {
  3.972363355733461*^9, 3.972363358948344*^9}, {3.9723664617941093`*^9, 
  3.9723664650086527`*^9}},ExpressionUUID->"b1028df9-2d02-454e-86a8-\
7660c172cf28"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "3", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", "10", ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.972362595681077*^9, 3.972362633058425*^9}, {
  3.972362746154972*^9, 3.972362798650924*^9}, {3.972363206976338*^9, 
  3.972363208541485*^9}},
 CellLabel->
  "In[984]:=",ExpressionUUID->"124e0f4c-cdfe-44d9-a848-81e6ed62610a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["C", "~"], 
    RowBox[{"(", "reg", ")"}]], TraditionalForm]],ExpressionUUID->
  "041e5ebf-7f75-4a45-8d1c-5e273462252a"],
 " contribution at relative 3.5PN in the center-of-mass frame for generic \
masses:"
}], "Text",
 CellChangeTimes->{{3.972362575891041*^9, 3.972362594358502*^9}, {
  3.972362629407405*^9, 3.972362629464413*^9}, {3.972362662008203*^9, 
  3.972362715236367*^9}, {3.9723627800534353`*^9, 3.972362780906729*^9}, {
  3.972363138163818*^9, 3.972363143496426*^9}, {3.9723633624289618`*^9, 
  3.972363362627741*^9}, {3.972366467715048*^9, 
  3.972366474588354*^9}},ExpressionUUID->"f73e2cdf-5db0-4192-936d-\
0c435a1eab19"],

Cell[BoxData[
 RowBox[{"wf", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "3", ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        FractionBox["1", "2"]}], ")"}]}], "+", "1"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.97236311613232*^9, 3.972363131654181*^9}},
 CellLabel->
  "In[985]:=",ExpressionUUID->"7299363c-d964-487f-a693-8ae96c72e113"]
}, Open  ]]
},
WindowSize->{1512, 844},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"57369f85-c977-4a2a-b3f4-1843103f4fa1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 264, 5, 52, "Input",ExpressionUUID->"7643a5c5-9832-43f4-bc35-bd08fc7ca9e5"],
Cell[825, 27, 756, 21, 30, "Input",ExpressionUUID->"d29659fe-7d11-4615-9314-184aecd8bf4d"],
Cell[1584, 50, 879, 25, 32, "Input",ExpressionUUID->"1f836790-f22e-4b96-a7f6-da907f662034"],
Cell[2466, 77, 545, 13, 30, "Input",ExpressionUUID->"79db02a1-051e-4b98-a501-69d675d51164"],
Cell[3014, 92, 373, 11, 30, "Input",ExpressionUUID->"6a5b20f0-7e25-4b3c-8497-f06a49e02b31"],
Cell[CellGroupData[{
Cell[3412, 107, 155, 3, 54, "Subsection",ExpressionUUID->"a07dd88d-a1b1-452c-b3fc-a8115ceac6e1"],
Cell[3570, 112, 435, 10, 52, "Input",ExpressionUUID->"dee600a3-8c7f-4aac-b5b9-b02c119151bb"],
Cell[4008, 124, 1721, 44, 136, "Input",ExpressionUUID->"1e9fc6fa-dbfc-4da4-9916-93b5e5e738a4"],
Cell[5732, 170, 777, 19, 58, "Input",ExpressionUUID->"4db0969a-39d8-417f-a108-868ecde9994d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6546, 194, 154, 3, 54, "Subsection",ExpressionUUID->"b8c2cb62-12ae-41c4-be28-860f6fa4fdaa"],
Cell[6703, 199, 182, 3, 35, "Text",ExpressionUUID->"55065a86-46a1-4c63-a027-f679e575c58e"],
Cell[6888, 204, 1105, 30, 46, "Input",ExpressionUUID->"2b22cb8e-c67a-432e-98db-69aaedc91c8b"],
Cell[7996, 236, 264, 6, 35, "Text",ExpressionUUID->"ff5fbe4d-6666-4edc-95f6-a30342626402"],
Cell[8263, 244, 1881, 56, 73, "Input",ExpressionUUID->"7b328957-f768-434e-a07b-b30924221c02"],
Cell[10147, 302, 286, 4, 35, "Text",ExpressionUUID->"5ae3f34d-8325-47d7-8dfb-81b4f585cd4c"],
Cell[10436, 308, 390, 10, 30, "Input",ExpressionUUID->"6872a89b-e2f6-4dc2-a367-8e6dbf4dfac9"],
Cell[10829, 320, 294, 4, 35, "Text",ExpressionUUID->"3e10bd29-00a7-48ad-aa43-95096caa489f"],
Cell[11126, 326, 388, 10, 30, "Input",ExpressionUUID->"c3f799ae-6f1c-410c-bb03-20ddb10a01be"],
Cell[11517, 338, 626, 14, 35, "Text",ExpressionUUID->"d7350cbc-f486-49e8-92d7-5286ee820e2e"],
Cell[12146, 354, 437, 11, 30, "Input",ExpressionUUID->"a491b58b-f187-47a6-8e0b-350be4723c23"],
Cell[12586, 367, 701, 16, 35, "Text",ExpressionUUID->"3a1c0cea-be9e-471c-94ee-82d1710644e5"],
Cell[13290, 385, 483, 11, 30, "Input",ExpressionUUID->"a2bcf695-08bd-472e-ad81-8b64c6f7b51a"],
Cell[13776, 398, 637, 14, 36, "Text",ExpressionUUID->"b1028df9-2d02-454e-86a8-7660c172cf28"],
Cell[14416, 414, 438, 11, 30, "Input",ExpressionUUID->"124e0f4c-cdfe-44d9-a848-81e6ed62610a"],
Cell[14857, 427, 715, 16, 36, "Text",ExpressionUUID->"f73e2cdf-5db0-4192-936d-0c435a1eab19"],
Cell[15575, 445, 395, 12, 46, "Input",ExpressionUUID->"7299363c-d964-487f-a693-8ae96c72e113"]
}, Open  ]]
}
]
*)


